Towards Mass Spectrum Analysis with ASP

We present a new use of Answer Set Programming (ASP) to discover the molecular structure of chemical samples based on the relative abundance of elements and structural fragments, as measured in mass spectrometry. To constrain the exponential search space for this combinatorial problem, we develop canonical representations of molecular structures and an ASP implementation that uses these definitions. We evaluate the correctness of our implementation over a large set of known molecular structures, and we compare its quality and performance to other ASP symmetry-breaking methods and to a commercial tool from analytical chemistry. Under consideration in Theory and Practice of Logic Programming (TPLP).

==> asp-lexer.py <==
from pygments.lexer import RegexLexer
from pygments.token import *

class ASPLexer(RegexLexer):
    name = 'Answer-Set-Programming'
    aliases = ['asp', 'lp']
    filenames = ['*.asp', '*.lp']

    tokens = {
        'root': [
            (r'#min|#max|#sum|#count|#show|not', Keyword),
            (r'\s+', Whitespace),
            (r':-|-|[.,{}:><=()+*;!#/\\]|@', Operator),
            (r'[a-z_]+', Name.Entity),
            (r'[0-9]+', Number),
            (r'".*"', String),
            (r'[A-Z0-9_]+', Name.Variable),
            (r'%.*?$', Comment.Singleline),
        ],
    }

# Test it with `python -m pygments -x -l asp-lexer.py:ASPLexer test`

